Certified Global Minima for a Benchmark of Difficult Optimization Problems

We provide the global optimization community with new optimality proofs for six deceptive benchmark functions (five bound-constrained functions and one nonlinearly constrained problem). These highly multimodal nonlinear test problems are among the most challenging benchmark functions for global optimization solvers; some have not been solved even with approximate methods. The global optima that we report have been numerically certified using Charibde (Vanaret et al., 2013), a hybrid algorithm that combines an evolutionary algorithm and interval-based methods. While metaheuristics generally solve large problems and provide sufficiently good solutions with limited computation capacity, exact methods are deemed unsuitable for difficult multimodal optimization problems. The achievement of new optimality results by Charibde demonstrates that reconciling stochastic algorithms and numerical analysis methods is a step forward into handling problems that were up to now considered unsolvable. We also provide a comparison with state-of-the-art solvers based on mathematical programming methods and population-based metaheuristics, and show that Charibde, in addition to being reliable, is highly competitive with the best solvers on the given test functions.

==> figures/comparisons/eggholder/eggholder.r <==
library(ggplot2)
library(plyr)

require(extrafont)
fonts()
loadfonts()
# font setup
family <- "CM Roman"
size <- 11

# c'est parti mon kiki
charibde <- read.table("charibde", h = TRUE)
couenne <- read.table("couenne", h = TRUE)

charibde$id = "Charibde"
couenne$id = "Couenne"
df <- rbind(charibde, couenne)

p <- ggplot(df, aes(x = x, y = y, color = id)) + #ggtitle("Evolution of best upper bound") +
# thème
theme_bw(base_family = family, base_size = size) +
# axes
scale_x_log10(name = "log(CPU time (s))", breaks = c(0, 0.01, 0.1, 1, 10)) +
scale_y_continuous(limits = c(-3800, -100), name = expression("Best upper bound " * tilde(f))) +
# plot des 3 courbes
geom_step(lineend = "round", aes(linetype = id)) +
geom_point(aes(shape = id), alpha = 0.9) +
labs(color = "Algorithms", shape = "Algorithms", linetype = "Algorithms") +
scale_linetype_manual(values = c("solid", "dotdash"))
# couleur
#scale_colour_brewer(palette = "Set1")

ggsave("eggholder.pdf", p, width = 5, height = 2.5)
embed_fonts("eggholder.pdf", outfile="eggholder.pdf")


==> figures/comparisons/keane/keane.r <==
library(ggplot2)
library(plyr)

require(extrafont)
fonts()
loadfonts()
# font setup
family <- "CM Roman"
size <- 11

# c'est parti mon kiki
charibde <- read.table("charibde", h = TRUE)
couenne <- read.table("couenne", h = TRUE)

charibde$id = "Charibde"
couenne$id = "Couenne"
df <- rbind(charibde, couenne)

p <- ggplot(df, aes(x = x, y = y, color = id)) + #ggtitle("Evolution of best upper bound") +
# thème
theme_bw(base_family = family, base_size = size) +
# axes
scale_x_log10(name = "log(CPU time (s))", breaks = c(0.01, 1, 1000)) +
scale_y_continuous(limits = c(-0.64, 0), name = expression("Best upper bound " * tilde(f))) +
# plot des 3 courbes
geom_step(lineend = "round", aes(linetype = id)) +
geom_point(aes(shape = id), alpha = 0.9) +
labs(color = "Algorithms", shape = "Algorithms", linetype = "Algorithms") +
scale_linetype_manual(values = c("solid", "dotdash"))
# couleur
#scale_colour_brewer(palette = "Set1")

ggsave("keane.pdf", p, width = 5, height = 2.5)
embed_fonts("keane.pdf", outfile="keane.pdf")


==> figures/comparisons/micha/micha.r <==
library(ggplot2)
library(plyr)

require(extrafont)
fonts()
loadfonts()
# font setup
family <- "CM Roman"
size <- 11

# c'est parti mon kiki
charibde <- read.table("charibde", h = TRUE)
couenne <- read.table("couenne", h = TRUE)

charibde$id = "Charibde"
couenne$id = "Couenne"
df <- rbind(charibde, couenne)

p <- ggplot(df, aes(x = x, y = y, color = id)) + #ggtitle("Evolution of best upper bound") +
# thème
theme_bw(base_family = family, base_size = size) +
# axes
scale_x_log10(name = "log(CPU time (s))", breaks = c(1, 10, 100)) +
scale_y_continuous(limits = c(-50, -10), name = expression("Best upper bound " * tilde(f))) +
# plot des 3 courbes
geom_step(lineend = "round", aes(linetype = id)) +
geom_point(aes(shape = id), alpha = 0.9) +
labs(color = "Algorithms", shape = "Algorithms", linetype = "Algorithms") +
scale_linetype_manual(values = c("solid", "dotdash"))
# couleur
#scale_colour_brewer(palette = "Set1")

ggsave("micha.pdf", p, width = 5, height = 2.5)
embed_fonts("micha.pdf", outfile="micha.pdf")


==> figures/comparisons/plots.r <==
library(ggplot2)
library(plyr)

require(extrafont)
fonts()
loadfonts()
# font setup
family <- "CM Roman"
size <- 11

df <- NULL
dirs <- c("micha", "sine", "shekel", "eggholder", "rana", "keane")
dir_names <- list("micha" = "Michalewicz (n=50)", "sine" = "Sine Envelope (n=5)", "shekel" = "Shekel's Foxholes (n=5)", "eggholder" = "Egg Holder (n=5)", "rana" = "Rana (n=5)", "keane" = "Keane (n=4)")
for(d in dirs) {
	charibde <- read.table(paste0(d, "/charibde"), h = TRUE)
	couenne <- read.table(paste0(d, "/couenne"), h = TRUE)
	charibde$id = "Charibde"
	couenne$id = "Couenne"
	fun <- get(d, dir_names)
	charibde$fun = fun
	couenne$fun = fun
	df <- rbind(df, charibde, couenne)
}

p <- ggplot(df, aes(x = x, y = y, color = id)) + #ggtitle("Evolution of best upper bound") +
facet_grid(fun ~ ., scales = "free") +
# thème
theme_bw(base_family = family, base_size = size) +
# axes
scale_x_log10(name = "log(CPU time (s))", breaks = c(0.01, 0.1, 1, 10, 100, 1000, 10000), labels = c("0.01", "0.1", "1", "10", "100", "1000", "10000")) +
scale_y_continuous(name = expression("Best upper bound " * tilde(f))) +
# plot des 3 courbes
geom_step(lineend = "round", aes(linetype = id)) +
geom_point(aes(shape = id), alpha = 0.9) +
labs(color = "Algorithms", shape = "Algorithms", linetype = "Algorithms") +
scale_linetype_manual(values = c("solid", "dotdash"))
# couleur
#scale_colour_brewer(palette = "Set1")

ggsave("plots.pdf", p, width = 7, height = 9)
embed_fonts("plots.pdf", outfile="plots.pdf")


==> figures/comparisons/rana/rana.r <==
library(ggplot2)
library(plyr)

require(extrafont)
fonts()
loadfonts()
# font setup
family <- "CM Roman"
size <- 11

# c'est parti mon kiki
charibde <- read.table("charibde", h = TRUE)
couenne <- read.table("couenne", h = TRUE)

charibde$id = "Charibde"
couenne$id = "Couenne"
df <- rbind(charibde, couenne)

p <- ggplot(df, aes(x = x, y = y, color = id)) + #ggtitle("Evolution of best upper bound") +
# thème
theme_bw(base_family = family, base_size = size) +
# axes
scale_x_log10(name = "log(CPU time (s))", breaks = c(0, 0.01, 0.1, 1, 10)) +
scale_y_continuous(limits = c(-2050, -100), name = expression("Best upper bound " * tilde(f))) +
# plot des 3 courbes
geom_step(lineend = "round", aes(linetype = id)) +
geom_point(aes(shape = id), alpha = 0.9) +
labs(color = "Algorithms", shape = "Algorithms", linetype = "Algorithms") +
scale_linetype_manual(values = c("solid", "dotdash"))
# couleur
#scale_colour_brewer(palette = "Set1")

ggsave("rana.pdf", p, width = 5, height = 2.5)
embed_fonts("rana.pdf", outfile="rana.pdf")


==> figures/comparisons/shekel/shekel.r <==
library(ggplot2)
library(plyr)

require(extrafont)
fonts()
loadfonts()
# font setup
family <- "CM Roman"
size <- 11

# c'est parti mon kiki
charibde <- read.table("charibde", h = TRUE)
couenne <- read.table("couenne", h = TRUE)

charibde$id = "Charibde"
couenne$id = "Couenne"
df <- rbind(charibde, couenne)

p <- ggplot(df, aes(x = x, y = y, color = id)) + #ggtitle("Evolution of best upper bound") +
# thème
theme_bw(base_family = family, base_size = size) +
# axes
scale_x_log10(name = "log(CPU time (s))", breaks = c(0, 0.01, 0.1, 1, 10)) +
scale_y_continuous(limits = c(-11, -0.5), name = expression("Best upper bound " * tilde(f))) +
# plot des 3 courbes
geom_step(lineend = "round", aes(linetype = id)) +
geom_point(aes(shape = id), alpha = 0.9) +
labs(color = "Algorithms", shape = "Algorithms", linetype = "Algorithms") +
scale_linetype_manual(values = c("solid", "dotdash"))
# couleur
#scale_colour_brewer(palette = "Set1")

ggsave("shekel.pdf", p, width = 5, height = 2.5)
embed_fonts("shekel.pdf", outfile="shekel.pdf")


==> figures/comparisons/sine/sine.r <==
library(ggplot2)
library(plyr)

require(extrafont)
fonts()
loadfonts()
# font setup
family <- "CM Roman"
size <- 11

# c'est parti mon kiki
charibde <- read.table("charibde", h = TRUE)
couenne <- read.table("couenne", h = TRUE)

charibde$id = "Charibde"
couenne$id = "Couenne"
df <- rbind(charibde, couenne)

p <- ggplot(df, aes(x = x, y = y, color = id)) + #ggtitle("Evolution of best upper bound") +
# thème
theme_bw(base_family = family, base_size = size) +
# axes
scale_x_log10(name = "log(CPU time (s))", breaks = c(0.1, 1, 100)) +
scale_y_continuous(limits = c(-6, -2.9), name = expression("Best upper bound " * tilde(f))) +
# plot des 3 courbes
geom_step(lineend = "round", aes(linetype = id)) +
geom_point(aes(shape = id), alpha = 0.9) +
labs(color = "Algorithms", shape = "Algorithms", linetype = "Algorithms") +
scale_linetype_manual(values = c("solid", "dotdash"))
# couleur
#scale_colour_brewer(palette = "Set1")

ggsave("sine.pdf", p, width = 5, height = 2.5)
embed_fonts("sine.pdf", outfile="sine.pdf")

